Conformal variational discretisation of infinite dimensional Hamiltonian systems with gradient flow dissipation

Nonconservative evolution problems describe irreversible processes and dissipative effects in a broad variety of phenomena. Such problems are often characterised by a conservative part, which can be modelled as a Hamiltonian term, and a nonconservative part, in the form of gradient flow dissipation. Traditional numerical approximations of this class of problem typically fail to retain the separation into conservative and nonconservative parts hence leading to unphysical solutions. In this work we propose a mixed variational method that gives a semi-discrete problem with the same geometric structure as the infinite-dimensional problem. As a consequence the conservation laws and the dissipative terms are retained. A priori convergence estimates on the solution are established. Numerical tests of the Korteweg-de Vries equation and of the two-dimensional Navier-Stokes equations on the torus and on the sphere are presented to corroborate the theoretical findings.

==> KdV_FEM.py <==
import numpy as np
import scipy as sp
from scipy import signal as sg
import random as rn
import math
from math import erf
import sys

import matplotlib.pyplot as plt
from matplotlib import cm, colors

'''
Functions to solve a KdV with, P1 finite elements
Periodic B.C.
'''

# -- I - Finite Elements:
# 0.1 - space:
xRes = 6
x = np.linspace(0,1.0,xRes)
dx = 1.0/(xRes-1)

# 0.2 - time:
tRes = 6400
T = 2.0
t = np.linspace(0,T,tRes)
dt = T/(tRes)

# 0.3 - physical constants:
alpha = 1.0
gamma = 1.0


# evaluate the fem functions: Periodic B.C.
def eval_fun(x_0, iFun, nEl):
    dx = 1.0/nEl
    x_i = iFun*dx
    if(x_0<=(x_i-dx) ):
        return 0.0
    if( (x_0<=x_i) & (x_0>x_i-dx) ):
        return (x_0 - (x_i-dx) )/dx
    if( (x_0>x_i) & (x_0<=x_i+dx) ):
        return (( x_i + dx ) - x_0 )/dx
    if( (x_0 > x_i+dx) ):
        return 0.0


# Assembling the matrices:
Mass = np.zeros((xRes-1,xRes-1))
for iRow in range(xRes-1):
    if(iRow>0):
        Mass[iRow,iRow-1] = 1.0/(6.0) * dx
    Mass[iRow,iRow] = 2.0/3.0 * dx
    if(iRow<xRes-2):
        Mass[iRow,iRow+1] = 1.0/(6.0) * dx
# enforcing periodicity:
Mass[0,xRes-2] = 1.0/(6.0) * dx
Mass[xRes-2,0] = 1.0/(6.0) * dx


# Stiffness Matrix:
Stiff = np.zeros((xRes-1,xRes-1))
for iRow in range(xRes-1):
    if(iRow>0):
        Stiff[iRow,iRow-1] = -1.0/dx
    Stiff[iRow,iRow] = 2.0/dx
    if(iRow<xRes-2):
        Stiff[iRow,iRow+1] = -1.0/dx
# enforcing periodicity:
Stiff[0,xRes-2] = -1.0/dx
Stiff[xRes-2,0] = -1.0/dx


# J = d/dx: periodic shift operator
# its Kernel is the vector [1,1,...,1] of size xRes-1 => rep. of the constant fun
J = np.zeros((xRes-1,xRes-1))
for iRow in range(xRes-1):
    if(iRow>0):
        J[iRow,iRow-1] = -0.5
    if(iRow<xRes-2):
        J[iRow,iRow+1] = 0.5
# enforcing periodicity:
J[0,xRes-2] = -0.5
J[xRes-2,0] = 0.5


# compute J_hat (strictly, not needed to integrate the system...)
# it has the same Kernel as J.
J_hat = np.dot(np.linalg.inv(Mass), np.dot(J, np.linalg.inv(Mass)))
J_hat = 0.5*(J_hat - J_hat.T) # for round-offs...


# define the function which assembles the triple tensor first contraction:
# it returns a matrix
def assemble_B(u_n, dx):
    nRows = u_n.shape[0]
    B = np.zeros((nRows,nRows))

    for iRow in range(nRows):
        if(iRow>0):
            B[iRow, iRow-1] = dx * (1.0/12.0)*u_n[iRow-1]
            B[iRow, iRow-1] += dx * (1.0/12.0)*u_n[iRow]
            B[iRow,iRow] = dx * (1.0/12.0)*u_n[iRow-1]

        B[iRow,iRow] += dx*(1.0/2.0)*u_n[iRow]

        if(iRow<nRows-1):
            B[iRow,iRow] += dx * (1.0/12.0)*u_n[iRow+1]
            B[iRow, iRow+1] = dx * (1.0/12.0)*u_n[iRow]
            B[iRow, iRow+1] += dx * (1.0/12.0)*u_n[iRow+1]
    return B

